Quantum spin liquid with a Majorana Fermi surface on the three-dimensional hyperoctagon lattice

Motivated by the recent synthesis of $\beta$-Li$_2$IrO$_3$ -- a spin-orbit entangled $j=1/2$ Mott insulator with a three-dimensional lattice structure of the Ir$^{4+}$ ions -- we consider generalizations of the Kitaev model believed to capture some of the microscopic interactions between the Iridium moments on various trivalent lattice structures in three spatial dimensions. Of particular interest is the so-called hyperoctagon lattice -- the premedial lattice of the hyperkagome lattice, for which the ground state is a gapless quantum spin liquid where the gapless Majorana modes form an extended two-dimensional Majorana Fermi surface. We demonstrate that this Majorana Fermi surface is inherently protected by lattice symmetries and discuss possible instabilities. We thus provide the first example of an analytically tractable microscopic model of interacting SU(2) spin-1/2 degrees of freedom in three spatial dimensions that harbors a spin liquid with a two-dimensional spinon Fermi surface.

==> anc/hyperoctagon.vesta <==
#VESTA_FORMAT_VERSION 3.1.2


CRYSTAL

TITLE
New structure

GROUP
1 1 Custom
SYMOP
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
 0.500000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
 0.250000  0.500000  0.500000  1  0  0   0  1  0   0  0  1
 0.750000  0.500000  0.500000  1  0  0   0  1  0   0  0  1
 -1.0 -1.0 -1.0  0 0 0  0 0 0  0 0 0
TRANM
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
LTRANSL
 -1
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
LORIENT
 -1   0   0   0   0
 1.000000  0.000000  0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000  0.000000  1.000000
LMATRIX
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000  0.000000
CELLP
 16.000000   8.000000   8.000000  90.000000  90.000000  90.000000
  0.000000   0.000000   0.000000   0.000000   0.000000   0.000000
STRUC
  1  A          1  1.0000   0.125000  -0.250000   0.000000    4        -
                            0.000000   0.000000   0.000000  0.00
  2  B          2  1.0000   0.250000  -0.250000  -0.250000    4        -
                            0.000000   0.000000   0.000000  0.00
  3  C          3  1.0000   0.375000   0.000000  -0.250000    4        -
                            0.000000   0.000000   0.000000  0.00
  4  D          4  1.0000   0.500000   0.000000   0.000000    4        -
                            0.000000   0.000000   0.000000  0.00
  5  A          1  1.0000   0.625000  -0.250000   0.000000    4        -
                            0.000000   0.000000   0.000000  0.00
  6  B          2  1.0000   0.750000  -0.250000  -0.250000    4        -
                            0.000000   0.000000   0.000000  0.00
  7  C          3  1.0000   0.875000   0.000000  -0.250000    4        -
                            0.000000   0.000000   0.000000  0.00
  8  D          4  1.0000   1.000000   0.000000   0.000000    4        -
                            0.000000   0.000000   0.000000  0.00
  0 0 0 0 0 0 0
THERI 0
  1          1  1.000000
  2          2  1.000000
  3          3  1.000000
  4          4  1.000000
  5          1  1.000000
  6          2  1.000000
  7          3  1.000000
  8          4  1.000000
  0 0 0
SHAPE
  0       0       0       0   0.000000  0   192   192   192   192
BOUND
       0        2         0        2         0        2
  0   0   0   0  0
SBOND
  1     A     B    0.00000    3.00000  0  0  0  0  0  0.300  1.000 180 180 180
  2     A     C    0.00000    3.00000  0  0  0  0  0  0.300  1.000 180 180 180
  3     A     D    0.00000    3.00000  0  0  0  0  0  0.300  1.000 180 180 180
  4     B     C    0.00000    3.00000  0  0  0  0  0  0.300  1.000 180 180 180
  5     B     D    0.00000    3.00000  0  0  0  0  0  0.300  1.000 180 180 180
  6     C     D    0.00000    3.00000  0  0  0  0  0  0.300  1.000 180 180 180
  7    Xx     A    0.00000    5.00000  0  1  1  0  0  0.300  1.000 180 180 180
  8    Xx     B    0.00000    5.00000  0  1  1  0  0  0.300  1.000 180 180 180
  9    Xx     C    0.00000    5.00000  0  1  1  0  0  0.300  1.000 180 180 180
 10    Xx     D    0.00000    5.00000  0  1  1  0  0  0.300  1.000 180 180 180
  0 0 0 0
SITET
  1          1  1.2000  44 117 157  76  76  76 204  0
  2          2  1.2000  44 117 157  31 162  15 204  0
  3          3  1.2000  44 117 157 128  73  41 204  0
  4          4  1.2000  44 117 157 204 204 255 204  0
  5          1  1.2000  44 117 157  76  76  76 204  0
  6          2  1.2000  44 117 157  31 162  15 204  0
  7          3  1.2000  44 117 157 128  73  41 204  0
  8          4  1.2000  44 117 157 204 204 255 204  0
  0 0 0 0 0 0
SPLAN
  0   0   0   0
LBLAT
 -1
LBLSP
 -1
DLATM
 -1
DLBND
 -1
DLPLY
 -1
ARROW
 0 0 0 0 0 0 0 0 0

PLN2D
  0   0   0   0
ISURF
  1   4 -1.0842e-19 255 255   0 127 255
  0   0   0   0
ATOMT
  1          A  1.2000  44 117 157  76  76  76 204
  2          B  1.2000  44 117 157  31 162  15 204
  3          C  1.2000  44 117 157 128  73  41 204
  4          D  1.2000  44 117 157 204 204 255 204
  0 0 0 0 0 0
SCENE
 0.996195 -0.000000 -0.087156  0.000000
-0.007596  0.996195 -0.086824  0.000000
 0.086824  0.087156  0.992404  0.000000
 0.000000  0.000000  0.000000  1.000000
  0.020   0.081
  0.000
  1.464
HBOND 0 2

STYLE
DISPF 16479
MODEL   2  1  0
SURFS   0  1  1
SECTS  96  1
FORMS   0  1
ATOMS   1  0
BONDS   0
POLYS   5
FORMP
  1  1.0   0   0   0
ATOMP
 24  24   0  50  2.0   0
BONDP
  1  16  0.300  1.000 180 180 180
POLYP
 204 1  1.000 180 180 180
TEX3P
  1  0.00000E+00  1.00000E+00
SECTP
  1  0.00000E+00  1.00000E+00  0.00000E+00
HKLPP
 192 1  1.000 255   0 255
UCOLP
   0   0  1.000   0   0   0
COMPS 1
LABEL 1    12  1.000 0
PROJT 0  0.962
BKGRC
 255 255 255
DPTHQ 1 -0.5000  3.5000
LIGHT0 1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
  26  26  26 255
 179 179 179 255
 255 255 255 255
LIGHT1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT2
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT3
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
ATOMM
 204 204 204 255
  25.600
BONDM
 255 255 255 255
 128.000
POLYM
 255 255 255 255
 128.000
SURFM
   0   0   0 255
 128.000
FORMM
 255 255 255 255
 128.000
HKLPM
 255 255 255 255
 128.000

